A fast method for computing strong-lensing cross sections: Application to merging clusters

Strong gravitational lensing by irregular mass distributions, such as galaxy clusters, is generally not well quantified by cross sections of analytic mass models. Computationally expensive ray-tracing methods have so far been necessary for accurate cross-section calculations. We describe a fast, semi-analytic method here which is based on surface integrals over high-magnification regions in the lens plane and demonstrate that it yields reliable cross sections even for complex, asymmetric mass distributions. The method is faster than ray-tracing simulations by factors of $\sim30$ and thus suitable for large cosmological simulations, saving large amounts of computing time. We apply this method to a sample of galaxy cluster-sized dark matter haloes with simulated merger trees and show that cluster mergers approximately double the strong-lensing optical depth for lens redshifts $z_\mathrm{l}\gtrsim0.5$ and sources near $z_\mathrm{s} = 2$. We believe that this result hints at one possibility for understanding the recently detected high arcs abundance in clusters at moderate and high redshifts, and is thus worth further studies.

==> fig/armageddon.f90 <==
program armageddon

  use types
  use arrays
  use fitsIO

  implicit none

  type(ftshdu), dimension(1) :: he 

  integer(i4b) :: i, j
  integer(i4b), parameter :: nsnap = 93, ncluster = 46
  integer(i4b) :: selection

  character (len=500) :: butt
  character (len=5) :: choice
  character(len=50), dimension(ncluster) :: massFile, mergerFile, outputFile
  character(len=50) :: redshiftFile

  redshiftFile = 'clusters/redshift.list'

  massFile(1) = 'clusters/g1/main_prog.a_dm.gv'
  massFile(2) = 'clusters/g1/main_prog.b_dm.gv'
  massFile(3) = 'clusters/g1/main_prog.c_dm.gv'
  massFile(4) = 'clusters/g1/main_prog.d_dm.gv'
  massFile(5) = 'clusters/g1/main_prog.e_dm.gv'
  massFile(6) = 'clusters/g1/main_prog.f_dm.gv'
  massFile(7) = 'clusters/g1542/main_prog.a_dm.gv'
  massFile(8) = 'clusters/g3344/main_prog.a_dm.gv'
  massFile(9) = 'clusters/g51/main_prog.a_dm.gv'
  massFile(10) = 'clusters/g6212/main_prog.a_dm.gv'
  massFile(11) = 'clusters/g676/main_prog.a_dm.gv'
  massFile(12) = 'clusters/g72/main_prog.a_dm.gv'
  massFile(13) = 'clusters/g72/main_prog.b_dm.gv'
  massFile(14) = 'clusters/g8/main_prog.a_dm.gv'
  massFile(15) = 'clusters/g8/main_prog.b_dm.gv'
  massFile(16) = 'clusters/g8/main_prog.c_dm.gv'
  massFile(17) = 'clusters/g8/main_prog.d_dm.gv'
  massFile(18) = 'clusters/g8/main_prog.e_dm.gv'
  massFile(19) = 'clusters/g8/main_prog.f_dm.gv'
  massFile(20) = 'clusters/g914/main_prog.a_dm.gv'
  massFile(21) = 'clusters/g696/main_prog.a_dm.gv'
  massFile(22) = 'clusters/g696/main_prog.b_dm.gv'
  massFile(23) = 'clusters/g696/main_prog.c_dm.gv'
  massFile(24) = 'clusters/g696/main_prog.d_dm.gv'
  massFile(25) = 'clusters/g696/main_prog.e_dm.gv'
  massFile(26) = 'clusters/g696/main_prog.f_dm.gv'
  massFile(27) = 'clusters/g696/main_prog.g_dm.gv'
  massFile(28) = 'clusters/g696/main_prog.h_dm.gv'
  massFile(29) = 'clusters/g696/main_prog.i_dm.gv'
  massFile(30) = 'clusters/g696/main_prog.l_dm.gv'
  massFile(31) = 'clusters/g696/main_prog.m_dm.gv'
  massFile(32) = 'clusters/g696/main_prog.n_dm.gv'
  massFile(33) = 'clusters/g696/main_prog.o_dm.gv'
  massFile(34) = 'clusters/g696/main_prog.p_dm.gv'
  massFile(35) = 'clusters/g696/main_prog.q_dm.gv'
  massFile(36) = 'clusters/g696/main_prog.r_dm.gv'
  massFile(37) = 'clusters/g696/main_prog.s_dm.gv'
  massFile(38) = 'clusters/g696/main_prog.u_dm.gv'
  massFile(39) = 'clusters/g696/main_prog.v_dm.gv'
  massFile(40) = 'clusters/g696/main_prog.z_dm.gv'
  massFile(41) = 'clusters/g696/main_prog.j_dm.gv'
  massFile(42) = 'clusters/g696/main_prog.k_dm.gv'
  massFile(43) = 'clusters/g696/main_prog.w_dm.gv'
  massFile(44) = 'clusters/g696/main_prog.x_dm.gv'
  massFile(45) = 'clusters/g696/main_prog.y_dm.gv'
  massFile(46) = 'clusters/g696/main_prog.#_dm.gv'

  mergerFile(1) = 'clusters/g1/main_merge.a.dat'
  mergerFile(2) = 'clusters/g1/main_merge.b.dat'
  mergerFile(3) = 'clusters/g1/main_merge.c.dat'
  mergerFile(4) = 'clusters/g1/main_merge.d.dat'
  mergerFile(5) = 'clusters/g1/main_merge.e.dat'
  mergerFile(6) = 'clusters/g1/main_merge.f.dat'
  mergerFile(7) = 'clusters/g1542/main_merge.a.dat'
  mergerFile(8) = 'clusters/g3344/main_merge.a.dat'
  mergerFile(9) = 'clusters/g51/main_merge.a.dat'
  mergerFile(10) = 'clusters/g6212/main_merge.a.dat'
  mergerFile(11) = 'clusters/g676/main_merge.a.dat'
  mergerFile(12) = 'clusters/g72/main_merge.a.dat'
  mergerFile(13) = 'clusters/g72/main_merge.b.dat'
  mergerFile(14) = 'clusters/g8/main_merge.a.dat'
  mergerFile(15) = 'clusters/g8/main_merge.b.dat'
  mergerFile(16) = 'clusters/g8/main_merge.c.dat'
  mergerFile(17) = 'clusters/g8/main_merge.d.dat'
  mergerFile(18) = 'clusters/g8/main_merge.e.dat'
  mergerFile(19) = 'clusters/g8/main_merge.f.dat'
  mergerFile(20) = 'clusters/g914/main_merge.a.dat'
  mergerFile(21) = 'clusters/g696/main_merge.a.dat'
  mergerFile(22) = 'clusters/g696/main_merge.b.dat'
  mergerFile(23) = 'clusters/g696/main_merge.c.dat'
  mergerFile(24) = 'clusters/g696/main_merge.d.dat'
  mergerFile(25) = 'clusters/g696/main_merge.e.dat'
  mergerFile(26) = 'clusters/g696/main_merge.f.dat'
  mergerFile(27) = 'clusters/g696/main_merge.g.dat'
  mergerFile(28) = 'clusters/g696/main_merge.h.dat'
  mergerFile(29) = 'clusters/g696/main_merge.i.dat'
  mergerFile(30) = 'clusters/g696/main_merge.l.dat'
  mergerFile(31) = 'clusters/g696/main_merge.m.dat'
  mergerFile(32) = 'clusters/g696/main_merge.n.dat'
  mergerFile(33) = 'clusters/g696/main_merge.o.dat'
  mergerFile(34) = 'clusters/g696/main_merge.p.dat'
  mergerFile(35) = 'clusters/g696/main_merge.q.dat'
  mergerFile(36) = 'clusters/g696/main_merge.r.dat'
  mergerFile(37) = 'clusters/g696/main_merge.s.dat'
  mergerFile(38) = 'clusters/g696/main_merge.u.dat'
  mergerFile(39) = 'clusters/g696/main_merge.v.dat'
  mergerFile(40) = 'clusters/g696/main_merge.z.dat'
  mergerFile(41) = 'clusters/g696/main_merge.j.dat'
  mergerFile(42) = 'clusters/g696/main_merge.k.dat'
  mergerFile(43) = 'clusters/g696/main_merge.w.dat'
  mergerFile(44) = 'clusters/g696/main_merge.x.dat'
  mergerFile(45) = 'clusters/g696/main_merge.y.dat'
  mergerFile(46) = 'clusters/g696/main_merge.#.dat'

  do i = 1,2
     if (i .eq. 1) then

        outputFile(1) = 'outputs10/g1/a_with.dat'
        outputFile(2) = 'outputs10/g1/b_with.dat'
        outputFile(3) = 'outputs10/g1/c_with.dat'
        outputFile(4) = 'outputs10/g1/d_with.dat'
        outputFile(5) = 'outputs10/g1/e_with.dat'
        outputFile(6) = 'outputs10/g1/f_with.dat'
        outputFile(7) = 'outputs10/g1542/a_with.dat'
        outputFile(8) = 'outputs10/g3344/a_with.dat'
        outputFile(9) = 'outputs10/g51/a_with.dat'
        outputFile(10) = 'outputs10/g6212/a_with.dat'
        outputFile(11) = 'outputs10/g676/a_with.dat'
        outputFile(12) = 'outputs10/g72/a_with.dat'
        outputFile(13) = 'outputs10/g72/b_with.dat'
        outputFile(14) = 'outputs10/g8/a_with.dat'
        outputFile(15) = 'outputs10/g8/b_with.dat'
        outputFile(16) = 'outputs10/g8/c_with.dat'
        outputFile(17) = 'outputs10/g8/d_with.dat'
        outputFile(18) = 'outputs10/g8/e_with.dat'
        outputFile(19) = 'outputs10/g8/f_with.dat'
        outputFile(20) = 'outputs10/g914/a_with.dat'
        outputFile(21) = 'outputs10/g696/a_with.dat'
        outputFile(22) = 'outputs10/g696/b_with.dat'
        outputFile(23) = 'outputs10/g696/c_with.dat'
        outputFile(24) = 'outputs10/g696/d_with.dat'
        outputFile(25) = 'outputs10/g696/e_with.dat'
        outputFile(26) = 'outputs10/g696/f_with.dat'
        outputFile(27) = 'outputs10/g696/g_with.dat'
        outputFile(28) = 'outputs10/g696/h_with.dat'
        outputFile(29) = 'outputs10/g696/i_with.dat'
        outputFile(30) = 'outputs10/g696/l_with.dat'
        outputFile(31) = 'outputs10/g696/m_with.dat'
        outputFile(32) = 'outputs10/g696/n_with.dat'
        outputFile(33) = 'outputs10/g696/o_with.dat'
        outputFile(34) = 'outputs10/g696/p_with.dat'
        outputFile(35) = 'outputs10/g696/q_with.dat'
        outputFile(36) = 'outputs10/g696/r_with.dat'
        outputFile(37) = 'outputs10/g696/s_with.dat'
        outputFile(38) = 'outputs10/g696/u_with.dat'
        outputFile(39) = 'outputs10/g696/v_with.dat'
        outputFile(40) = 'outputs10/g696/z_with.dat'
        outputFile(41) = 'outputs10/g696/j_with.dat'
        outputFile(42) = 'outputs10/g696/k_with.dat'
        outputFile(43) = 'outputs10/g696/w_with.dat'
        outputFile(44) = 'outputs10/g696/x_with.dat'
        outputFile(45) = 'outputs10/g696/y_with.dat'
        outputFile(46) = 'outputs10/g696/#_with.dat'
     else

        outputFile(1) = 'outputs10/g1/a_without.dat'
        outputFile(2) = 'outputs10/g1/b_without.dat'
        outputFile(3) = 'outputs10/g1/c_without.dat'
        outputFile(4) = 'outputs10/g1/d_without.dat'
        outputFile(5) = 'outputs10/g1/e_without.dat'
        outputFile(6) = 'outputs10/g1/f_without.dat'
        outputFile(7) = 'outputs10/g1542/a_without.dat'
        outputFile(8) = 'outputs10/g3344/a_without.dat'
        outputFile(9) = 'outputs10/g51/a_without.dat'
        outputFile(10) = 'outputs10/g6212/a_without.dat'
        outputFile(11) = 'outputs10/g676/a_without.dat'
        outputFile(12) = 'outputs10/g72/a_without.dat'
        outputFile(13) = 'outputs10/g72/b_without.dat'
        outputFile(14) = 'outputs10/g8/a_without.dat'
        outputFile(15) = 'outputs10/g8/b_without.dat'
        outputFile(16) = 'outputs10/g8/c_without.dat'
        outputFile(17) = 'outputs10/g8/d_without.dat'
        outputFile(18) = 'outputs10/g8/e_without.dat'
        outputFile(19) = 'outputs10/g8/f_without.dat'
        outputFile(20) = 'outputs10/g914/a_without.dat'
        outputFile(21) = 'outputs10/g696/a_without.dat'
        outputFile(22) = 'outputs10/g696/b_without.dat'
        outputFile(23) = 'outputs10/g696/c_without.dat'
        outputFile(24) = 'outputs10/g696/d_without.dat'
        outputFile(25) = 'outputs10/g696/e_without.dat'
        outputFile(26) = 'outputs10/g696/f_without.dat'
        outputFile(27) = 'outputs10/g696/g_without.dat'
        outputFile(28) = 'outputs10/g696/h_without.dat'
        outputFile(29) = 'outputs10/g696/i_without.dat'
        outputFile(30) = 'outputs10/g696/l_without.dat'
        outputFile(31) = 'outputs10/g696/m_without.dat'
        outputFile(32) = 'outputs10/g696/n_without.dat'
        outputFile(33) = 'outputs10/g696/o_without.dat'
        outputFile(34) = 'outputs10/g696/p_without.dat'
        outputFile(35) = 'outputs10/g696/q_without.dat'
        outputFile(36) = 'outputs10/g696/r_without.dat'
        outputFile(37) = 'outputs10/g696/s_without.dat'
        outputFile(38) = 'outputs10/g696/u_without.dat'
        outputFile(39) = 'outputs10/g696/v_without.dat'
        outputFile(40) = 'outputs10/g696/z_without.dat'
        outputFile(41) = 'outputs10/g696/j_without.dat'
        outputFile(42) = 'outputs10/g696/k_without.dat'
        outputFile(43) = 'outputs10/g696/w_without.dat'
        outputFile(44) = 'outputs10/g696/x_without.dat'
        outputFile(45) = 'outputs10/g696/y_without.dat'
        outputFile(46) = 'outputs10/g696/#_without.dat'

     end if
        
     do j = 1,ncluster
        print*, i, j
        call cumulativeCrossSection(i,nsnap,redshiftFile,massFile(j), &
             & mergerFile(j),outputFile(j))
        stop
     end do
  end do
  
end program armageddon

subroutine cumulativeCrossSection(choice,nsnap,redshiftFile,massFile, &
     & mergerFile,outputFile)

  use types
  use cosmologicalModel
  use cdmModel
  use nfwEllModel
  use haloModel
  use lensStatistics
  use fitsIO

  implicit none

  type(ftshdu), dimension(2) :: he
  type(cosmod) :: cs
  type(cdmmod) :: cm
  type(halmod) :: hm1, hm2
  type(elllen) :: el1, el2

  integer(i4b), parameter :: iseed1 = -230, iseed2 = -1000, n = 2048
  integer(i4b), parameter :: dim = 100
  integer(i4b) :: i, k, choice
  integer(i4b) :: nsnap, mass_snap, merger_snap, start, k_in

  real(sp), parameter :: conv = 2.062648e5, hradius = 2.997925e3
  real(sp), parameter :: r_source = 0.5, dt = 0.064
  real(sp), dimension(0:nsnap-1) :: redshift, mass_main, mass_sub
  real(sp) :: m1, m2, but, di, d0, vel, xc1, xc2, yc1, yc2, zs, e, dl, ds, beta
  real(sp), dimension(2,n,n) :: alpha_arr1, alpha_arr2, defl_arr
  real(sp) :: section, ltw, side, t1, t2, rv1, rv2, m1_old

  character(len = 50) :: redshiftFile, massFile, mergerFile, outputFile
  character(len = 100) :: butt

  call new(cs)
  call new(cm,cs)

  yc1 = 0.5
  yc2 = yc1
  zs = 2.0
  e = 0.3
  ltw = 10.0

  open(10,file=redshiftFile,status='old')
  
  do i = 0,nsnap-1
     read(10,*) but, redshift(i)
  end do

  close(10)

  open(11,file=massFile,status='old')

  mass_main = 0.0

  do i = 1,dim    
     read(11,*,end=99) mass_snap, but, but, but, mass_main(mass_snap), but
  end do

99 continue
  close(11)

  m1_old = 0.0

  if (choice .eq. 1) then

     open(13,file=mergerFile,status='old')
     
     merger_snap = 0
     mass_sub = 0.0

     read(13,*) butt
     do i = 1,dim
        read(13,*,end=999) merger_snap, mass_sub(merger_snap), but
     end do
     
999  continue
     close(13)

     open(14,file=outputFile,status='unknown')

     start = 0

     do k = 70,92!0,nsnap-1
        if (redshift(k) .le. 2.0) then
           m2 = mass_sub(k)
           if (m2 .eq. 0.0) then
              if (start .eq. 0) then
                 m1 = mass_main(k) 
                 if (m1 .lt. m1_old) m1 = m1_old
                 call new(hm1,cm,m1,redshift(k))
                 side = 2.0*haloGetR200(hm1)*(1.0 + redshift(k))
              else
                 di = d0 - vel*abs(cosTime(cs,redshift(k_in)) - &
                      & cosTime(cs,redshift(k)))
                 if (di .le. 0.0) then
                    start = 0
                    m1 = mass_main(k)
                    if (m1 .lt. m1_old) m1 = m1_old
                    call new(hm1,cm,m1,redshift(k))
                    side = 2.0*haloGetR200(hm1)*(1.0 + redshift(k))
                 else
                    m2 = mass_sub(k_in)
                    m1 = mass_main(k) - m2
                    if (m1 .lt. m1_old) m1 = m1_old
                    call new(hm1,cm,m1,redshift(k))
                    call new(hm2,cm,m2,redshift(k))
                    side = 2.0*(haloGetR200(hm1) + haloGetR200(hm2))* &
                         & (1.0 + redshift(k))
                 end if
              end if
           else
              start = 1
              m1 = mass_main(k) - m2
              k_in = k
              if (m1 .lt. m1_old) m1 = m1_old
              call new(hm1,cm,m1,redshift(k))
              call new(hm2,cm,m2,redshift(k))
              rv1 = haloGetR200(hm1)
              rv2 = haloGetR200(hm2)
              d0 = (rv1 + rv2)*(1.0+redshift(k))
              side = 2.0*d0
              di = d0
              t1 = cosTime(cs,redshift(k))
              t2 = t1 + dt
              if (t2 .ge. cosTime(cs,1.0e-4)) then
                 t2 = cosTime(cs,1.0e-4)
              end if
              vel = d0/dt
           end if
           
           if (start .eq. 1) then
              xc1 = 0.5 - di/(2.0*side) 
              xc2 = 1.0 - xc1
           else
              xc1 = 0.5
              xc2 = xc1
           end if

           if (m2 .eq. 0.0) m2 = 1.0e15
           m1_old = m1

           print*, k, m1, m2, xc1, xc2, side
           
           call new(el1,cm,m1,e,redshift(k),zs,0.0,3,xc1,yc1)
           call new(el2,cm,m2,e,redshift(k),zs,0.0,3,xc2,yc2)
           call nfwEllLensAlpha(el1,alpha_arr1,side)
           call nfwEllLensAlpha(el2,alpha_arr2,side)

           if (start .eq. 1) then
              defl_arr = alpha_arr1 + alpha_arr2
           else
              defl_arr = alpha_arr1
           end if

           call new(he(1),sqrt(defl_arr(1,:,:)**2 + defl_arr(2,:,:)**2))
           call ftsWrite(he,'test.fits',.false.)
           
           dl = cosAngularDist(cs,0.0,redshift(k))*hradius
           ds = cosAngularDist(cs,0.0,zs)*hradius
           beta = conv*(side/(1.0 + redshift(k)))/dl

           call computeCrossSection(defl_arr(1,:,:),defl_arr(2,:,:),ltw, &
                & r_source,iseed1,iseed2,beta,section)

           section = section*(ds/conv)**2
           print*, section

!          if (redshift(k) .gt. 1.0e-6) write(14,*) redshift(k), section
        end if
     end do
  else
     
     open(15,file=outputFile,status='unknown')
     
     do k = 0,nsnap-1
        if (redshift(k) .le. 2.0) then

           m1 = mass_main(k)
           if (m1 .lt. m1_old) m1 = m1_old
           m1_old = m1

           call new(hm1,cm,m1,redshift(k))
           side = 2.0*haloGetR200(hm1)*(1.0 + redshift(k))

           call new(el1,cm,m1,e,redshift(k),zs,0.0,3,0.5,0.5)
           call nfwEllLensAlpha(el1,alpha_arr1,side)
           defl_arr = alpha_arr1 
           
           dl = cosAngularDist(cs,0.0,redshift(k))*hradius
           ds = cosAngularDist(cs,0.0,zs)*hradius
           beta = conv*(side/(1.0 + redshift(k)))/dl

           call computeCrossSection(defl_arr(1,:,:),defl_arr(2,:,:),ltw, &
                & r_source,iseed1,iseed2,beta,section)

           section = section*(ds/conv)**2

!          if (redshift(k) .gt. 1.0e-6) write(15,*) redshift(k), section
        end if
     end do
  end if

end subroutine cumulativeCrossSection


==> fig/array.f90 <==
program array

  use types

  implicit none

  integer(i4b), parameter :: n = 59
  integer(i4b) :: i

  real(sp), parameter :: epsilon = 1.0e-5
  real(sp), dimension(n) :: ar, red

  character (len = 256) :: string

  string = 'g696a_with.7.5.dat'

  open(10,file=string,status='old')

  do i = 1,n
     read (10,*) red(i), ar(i)
  end do

  close(10)

  where (ar .le. epsilon) ar = epsilon

  open(20,file=string,status='unknown')

  do i = 1,n
     write (20,*) red(i), ar(i)
  end do

  close(20)

end program array


==> fig/histogram.f90 <==
program hystogram

  use types
  use arrays

  implicit none

  integer(i4b), parameter :: ncluster = 46, nsnap = 128, nbins = 30
  integer(i4b) :: i, j
  integer(i4b), dimension(nbins-1) :: slot

  real(sp) :: arg
  real(sp), dimension(ncluster) :: mass
  real(sp), dimension(nbins) :: bin

  character(len = 64), dimension(ncluster) :: massFile

  call new(bin,1.0e13,1.0e16,.true.)

  massFile(1) = '../../../Programs/Opdepth/clusters/g1/main_prog.a_dm.gv'
  massFile(2) = '../../../Programs/Opdepth/clusters/g1/main_prog.b_dm.gv'
  massFile(3) = '../../../Programs/Opdepth/clusters/g1/main_prog.c_dm.gv'
  massFile(4) = '../../../Programs/Opdepth/clusters/g1/main_prog.d_dm.gv'
  massFile(5) = '../../../Programs/Opdepth/clusters/g1/main_prog.e_dm.gv'
  massFile(6) = '../../../Programs/Opdepth/clusters/g1/main_prog.f_dm.gv'
  massFile(7) = '../../../Programs/Opdepth/clusters/g1542/main_prog.a_dm.gv'
  massFile(8) = '../../../Programs/Opdepth/clusters/g3344/main_prog.a_dm.gv'
  massFile(9) = '../../../Programs/Opdepth/clusters/g51/main_prog.a_dm.gv'
  massFile(10) = '../../../Programs/Opdepth/clusters/g6212/main_prog.a_dm.gv'
  massFile(11) = '../../../Programs/Opdepth/clusters/g676/main_prog.a_dm.gv'
  massFile(12) = '../../../Programs/Opdepth/clusters/g72/main_prog.a_dm.gv'
  massFile(13) = '../../../Programs/Opdepth/clusters/g72/main_prog.b_dm.gv'
  massFile(14) = '../../../Programs/Opdepth/clusters/g8/main_prog.a_dm.gv'
  massFile(15) = '../../../Programs/Opdepth/clusters/g8/main_prog.b_dm.gv'
  massFile(16) = '../../../Programs/Opdepth/clusters/g8/main_prog.c_dm.gv'
  massFile(17) = '../../../Programs/Opdepth/clusters/g8/main_prog.d_dm.gv'
  massFile(18) = '../../../Programs/Opdepth/clusters/g8/main_prog.e_dm.gv'
  massFile(19) = '../../../Programs/Opdepth/clusters/g8/main_prog.f_dm.gv'
  massFile(20) = '../../../Programs/Opdepth/clusters/g914/main_prog.a_dm.gv'
  massFile(21) = '../../../Programs/Opdepth/clusters/g696/main_prog.a_dm.gv'
  massFile(22) = '../../../Programs/Opdepth/clusters/g696/main_prog.b_dm.gv'
  massFile(23) = '../../../Programs/Opdepth/clusters/g696/main_prog.c_dm.gv'
  massFile(24) = '../../../Programs/Opdepth/clusters/g696/main_prog.d_dm.gv'
  massFile(25) = '../../../Programs/Opdepth/clusters/g696/main_prog.e_dm.gv'
  massFile(26) = '../../../Programs/Opdepth/clusters/g696/main_prog.f_dm.gv'
  massFile(27) = '../../../Programs/Opdepth/clusters/g696/main_prog.g_dm.gv'
  massFile(28) = '../../../Programs/Opdepth/clusters/g696/main_prog.h_dm.gv'
  massFile(29) = '../../../Programs/Opdepth/clusters/g696/main_prog.i_dm.gv'
  massFile(30) = '../../../Programs/Opdepth/clusters/g696/main_prog.l_dm.gv'
  massFile(31) = '../../../Programs/Opdepth/clusters/g696/main_prog.m_dm.gv'
  massFile(32) = '../../../Programs/Opdepth/clusters/g696/main_prog.n_dm.gv'
  massFile(33) = '../../../Programs/Opdepth/clusters/g696/main_prog.o_dm.gv'
  massFile(34) = '../../../Programs/Opdepth/clusters/g696/main_prog.p_dm.gv'
  massFile(35) = '../../../Programs/Opdepth/clusters/g696/main_prog.q_dm.gv'
  massFile(36) = '../../../Programs/Opdepth/clusters/g696/main_prog.r_dm.gv'
  massFile(37) = '../../../Programs/Opdepth/clusters/g696/main_prog.s_dm.gv'
  massFile(38) = '../../../Programs/Opdepth/clusters/g696/main_prog.u_dm.gv'
  massFile(39) = '../../../Programs/Opdepth/clusters/g696/main_prog.v_dm.gv'
  massFile(40) = '../../../Programs/Opdepth/clusters/g696/main_prog.z_dm.gv'
  massFile(41) = '../../../Programs/Opdepth/clusters/g696/main_prog.j_dm.gv'
  massFile(42) = '../../../Programs/Opdepth/clusters/g696/main_prog.k_dm.gv'
  massFile(43) = '../../../Programs/Opdepth/clusters/g696/main_prog.w_dm.gv'
  massFile(44) = '../../../Programs/Opdepth/clusters/g696/main_prog.x_dm.gv'
  massFile(45) = '../../../Programs/Opdepth/clusters/g696/main_prog.y_dm.gv'
  massFile(46) = '../../../Programs/Opdepth/clusters/g696/main_prog.#_dm.gv' 

  do i = 1,ncluster
     open(i,file=massFile(i),status='old')
     do j = 1,nsnap
        read(i,*,end = 900) arg, arg, arg, arg, arg, mass(i)
     end do
900  continue
     close(i)
  end do

  do i = 1,nbins-1 
     do j = 1,ncluster
        if ((mass(j) .ge. bin(i)) .and. (mass(j) .lt. bin(i+1))) then
           slot(i) = slot(i) + 1
        end if
     end do
  end do

  open(100,file='histogram.dat',status='unknown')

  do i = 1,nbins-1
     write(100,*) bin(i), slot(i)
  end do

end program hystogram


==> fig/massev.f90 <==
program massev

  use types
  
  implicit none

  integer(i4b), parameter :: nsnap = 93, lim = 100 
  integer(i4b) :: i, snapnr

  real(sp), dimension(0:nsnap-1) :: redshift, mass, merger
  real(sp) :: arg

  character(len = 100) argc

  open(10,file='redshift.list',status='old')

  do i = 0,nsnap-1
     read(10,*) snapnr, redshift(snapnr)
  end do

  open(20,file='main_prog.g696a_dm.gv',status='old')
  open(30,file='main_merge.g696a.dat',status='old')

  read(30,*) argc

  merger = -1.0e14

  do i = 1,lim
     read(20,*,end=900) snapnr, arg, arg, arg, arg, mass(snapnr)
  end do

900 continue

  do i = 1,lim
     read(30,*,end=910) snapnr
     merger(snapnr) = 1.0
  end do

910 continue

  where (merger .eq. 1.0) merger = mass

  open(40,file='massev.dat',status='unknown')

  do i = 0,nsnap-1
     if (redshift(i) .le. 2.0) then
        write(40,*) redshift(i), mass(i), merger(i)
     end if
  end do

end program massev


==> fig/sigma.f90 <==
program crsec

  use types
  use arrays
  use cosmologicalModel
  use cdmModel
  use nfwModel
  use nfwEllModel
  use lensStatistics
  use deflector
  use fitsIO

  implicit none
  
  type(deflct) :: df
  type(cosmod) :: cs
  type(cdmmod) :: cm
  type(elllen) :: el1, el2
  type(nfwmod) :: nm1, nm2
  type(ftshdu), dimension(2) :: ha

  integer(i4b), parameter :: n = 2048, iseed1 = -200, iseed2 = -1000
  integer(i4b), parameter :: dim = 10, nnew = 2048
  integer(i4b) :: i, j

  real(sp), parameter :: xmin = -0.5, xmax = 0.5, ymin = -0.5, ymax = 0.5
  real(sp), parameter :: conv = 2.062648e5, hradius = 2.997925e3
  real(sp), parameter :: r_caust = 1.923411, r_source = 0.5
  real(sp) :: m1, m2, zl, zs, e1, e2, pa1, pa2, yc1, yc2, xc1, xc2
  real(sp) :: side, dl, ds, dls, beta, ltw, sigma, sigma_final
  real(sp), dimension(dim) :: dist
  real(sp), dimension(2,n,n) :: alpha_arr1, alpha_arr2
  real(sp), dimension(n,n,2) :: alpha
  real(sp), dimension(nnew,nnew,2) :: alpha_int
  real(sp), dimension(nnew,nnew) :: x, y
  real(sp), dimension(n,n) :: defl_arrx, defl_arry

  m1 = 1.75e15
  m2 = 1.0e14

  ltw = 7.5

  zl = 0.2975
  zs = 1.0
  e1 = 0.3
  e2 = 0.3
  pa1 = 0.0
  pa2 = 0.0
  yc1 = 0.5
  yc2 = 0.5

  call new(cs)
  call new(cm,cs)

  dl = cosAngularDist(cs,0.0,zl)*hradius
  ds = cosAngularDist(cs,0.0,zs)*hradius
  dls = cosAngularDist(cs,zl,zs)*hradius

  call new(nm1,cm,m1,zl,3)
  call new(nm2,cm,m2,zl,3)

  side = 1.5!4.0*(nfwGetScaleRadius(nm1) + nfwGetScaleRadius(nm2))*(1.0+zl)
  beta = conv*(side/(1.0 + zl))/dl

  xc1 = 0.5
  xc2 = 0.5

  do i = 1,nnew
     do j = 1,nnew
        x(i,j) = real(i-((nnew+1)/2))/real(nnew-1)
        y(i,j) = real(j-((nnew+1)/2))/real(nnew-1)
     end do
  end do

  open(10,file='size.crs',status='unknown')

  do i = 1,dim

     print*, i

     call new(el1,cm,m1,e1,zl,zs,pa1,3,xc1,yc1)
     call new(el2,cm,m2,e2,zl,zs,pa2,3,xc2,yc2)

     call nfwEllLensAlpha(el1,alpha_arr1,side)
     call nfwEllLensAlpha(el2,alpha_arr2,side)

     defl_arrx = alpha_arr1(1,:,:)! + alpha_arr2(1,:,:)
     defl_arry = alpha_arr1(2,:,:)! + alpha_arr2(2,:,:)

     alpha(:,:,1) = defl_arrx
     alpha(:,:,2) = defl_arry

     alpha(:,:,1) = arrGaussFilter(alpha(:,:,1),10.0/real(n-1))
     alpha(:,:,2) = arrGaussFilter(alpha(:,:,2),10.0/real(n-1))

!    call new(df,alpha,xmin,xmax,ymin,ymax)
!    alpha_int = defAngle(df,x,y)

!    call new(ha(1),alpha_int(:,:,1))
!    call new(ha(2),alpha_int(:,:,2))
!    call ftsWrite(ha,'test2.fits',.false.)

     call computeCrossSection(alpha(:,:,1),alpha(:,:,2),ltw, &
          & r_source,iseed1,iseed2,beta,sigma)

     sigma = sigma*(ds/conv)**2

!    write(10,*) r_source(i), sigma
     print*, sigma
     stop

  end do 

end program crsec

